Optimizing the Privacy-Utility Balance using Synthetic Data and Configurable Perturbation Pipelines

This paper explores the strategic use of modern synthetic data generation and advanced data perturbation techniques to enhance security, maintain analytical utility, and improve operational efficiency when managing large datasets, with a particular focus on the Banking, Financial Services, and Insurance (BFSI) sector. We contrast these advanced methods encompassing generative models like GANs, sophisticated context-aware PII transformation, configurable statistical perturbation, and differential privacy with traditional anonymization approaches. The goal is to create realistic, privacy-preserving datasets that retain high utility for complex machine learning tasks and analytics, a critical need in the data-sensitive industries like BFSI, Healthcare, Retail, and Telecommunications. We discuss how these modern techniques potentially offer significant improvements in balancing privacy preservation while maintaining data utility compared to older methods. Furthermore, we examine the potential for operational gains, such as reduced overhead and accelerated analytics, by using these privacy-enhanced datasets. We also explore key use cases where these methods can mitigate regulatory risks and enable scalable, data-driven innovation without compromising sensitive customer information.

==> code/clipping_example.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "provenance": []
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    },
    "language_info": {
      "name": "python"
    }
  },
  "cells": [
    {
      "cell_type": "code",
      "execution_count": 4,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 544
        },
        "id": "-Z_PYx-XuhRw",
        "outputId": "143896ac-65de-4331-f260-e7aa1a04d54f"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 1600x600 with 2 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ],
      "source": [
        "import numpy as np\n",
        "import matplotlib.pyplot as plt\n",
        "\n",
        "# Seed for reproducibility\n",
        "np.random.seed(42)\n",
        "\n",
        "# Generate a larger dataset from a heavier-tailed exponential distribution\n",
        "# so we can definitely see values above 250\n",
        "size = 100_000\n",
        "data = np.random.exponential(scale=50, size=size)\n",
        "\n",
        "# Define a clipping threshold\n",
        "clip_threshold = 150\n",
        "\n",
        "\n",
        "\n",
        "# Clip the data\n",
        "clipped_data = np.minimum(data, clip_threshold)\n",
        "\n",
        "# Create figure with two subplots: before and after clipping\n",
        "fig, axes = plt.subplots(1, 2, figsize=(14, 5))\n",
        "\n",
        "# Plot original data distribution\n",
        "axes[0].hist(data, bins=100, color='skyblue', edgecolor='black')\n",
        "axes[0].axvline(clip_threshold, color='red', linestyle='--', label='Clipping Threshold')\n",
        "axes[0].set_title('Original Data Distribution')\n",
        "axes[0].set_xlabel('Data Value')\n",
        "axes[0].set_ylabel('Frequency')\n",
        "axes[0].set_xlim(0, 500)  # Focus on 0-500 range for clarity\n",
        "axes[0].legend()\n",
        "\n",
        "# Plot clipped data distribution\n",
        "axes[1].hist(clipped_data, bins=100, color='lightgreen', edgecolor='black')\n",
        "axes[1].axvline(clip_threshold, color='red', linestyle='--', label='Clipping Threshold')\n",
        "axes[1].set_title('Clipped Data Distribution')\n",
        "axes[1].set_xlabel('Data Value')\n",
        "axes[1].set_ylabel('Frequency')\n",
        "axes[1].set_xlim(0, 500)\n",
        "axes[1].legend()\n",
        "\n",
        "# Find the maximum frequency in the clipped histogram to position the annotation\n",
        "max_freq = max(np.histogram(clipped_data, bins=100)[0])\n",
        "axes[1].annotate(\n",
        "    'Bunched Values\\n(Potential Inference Target)',\n",
        "    xy=(clip_threshold, max_freq),\n",
        "    xytext=(clip_threshold - 50, max_freq * 0.7),\n",
        "    arrowprops=dict(facecolor='black', arrowstyle='->'),\n",
        "    fontsize=10,\n",
        "    color='black'\n",
        ")\n",
        "\n",
        "plt.tight_layout()\n",
        "plt.show()\n"
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "import numpy as np\n",
        "import matplotlib.pyplot as plt\n",
        "\n",
        "# Seed for reproducibility\n",
        "np.random.seed(42)\n",
        "\n",
        "# Generate a larger dataset from a heavy-tailed exponential distribution\n",
        "size = 100_000\n",
        "data = np.random.exponential(scale=50, size=size)\n",
        "\n",
        "# Define the clipping threshold and clip the data\n",
        "clip_threshold = 150\n",
        "clipped_data = np.minimum(data, clip_threshold)\n",
        "\n",
        "# Compute histogram counts and bin edges for the clipped data\n",
        "num_bins = 100\n",
        "counts, bin_edges = np.histogram(clipped_data, bins=num_bins)\n",
        "bin_centers = 0.5 * (bin_edges[:-1] + bin_edges[1:])\n",
        "\n",
        "# Filter bins where the count is greater than 300\n",
        "mask = counts > 300\n",
        "filtered_counts = counts[mask]\n",
        "filtered_bin_centers = bin_centers[mask]\n",
        "\n",
        "# Create figure with two subplots side by side\n",
        "fig, axes = plt.subplots(1, 2, figsize=(16, 6))\n",
        "\n",
        "# Plot 1: Original Clipped Data Distribution\n",
        "axes[0].hist(data, bins=num_bins, color='lightblue', edgecolor='black')\n",
        "axes[0].axvline(clip_threshold, color='red', linestyle='--', label='Clipping Threshold')\n",
        "axes[0].set_title('Clipped Data Distribution (Full)')\n",
        "axes[0].set_xlabel('Data Value')\n",
        "axes[0].set_ylabel('Frequency')\n",
        "axes[0].set_xlim(0, 200)\n",
        "axes[0].legend()\n",
        "\n",
        "# Plot 2: Filtered Histogram (Only Bins with Count > 300)\n",
        "bar_width = bin_edges[1] - bin_edges[0]\n",
        "axes[1].bar(filtered_bin_centers, filtered_counts, width=bar_width,\n",
        "            color='lightgreen', edgecolor='black', label='Filtered Bins (Count > 300)')\n",
        "axes[1].axvline(clip_threshold, color='red', linestyle='--', label='Clipping Threshold')\n",
        "axes[1].set_title('Clipped Data Distribution (Filtered)')\n",
        "axes[1].set_xlabel('Data Value')\n",
        "axes[1].set_ylabel('Frequency')\n",
        "axes[1].set_xlim(0, 200)\n",
        "axes[1].legend()\n",
        "\n",
        "plt.tight_layout()\n",
        "plt.show()\n"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 543
        },
        "id": "cmqMxtI4v47t",
        "outputId": "749d4b82-ab2f-4313-849d-0d3f21fb1df7"
      },
      "execution_count": 8,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 1600x600 with 2 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ]
    }
  ]
}

==> distr.py <==
from manim import *
import numpy as np

class DistributionShiftWithBars(Scene):
    def construct(self):
        # Initialize axes
        axes = Axes(
            x_range=[-5, 5, 1],
            y_range=[0, 3, 0.3],  # Tripling the max height of f(x)
            axis_config={"color": WHITE},
            x_axis_config={"include_numbers": True},
            y_axis_config={"include_numbers": False},
        )

        axes_labels = axes.get_axis_labels(x_label="x", y_label="f(x)")

        # Initial distribution
        mean = 0
        std_dev = 1

        def normal_pdf(x, mu, sigma):
            return (1 / (sigma * np.sqrt(2 * np.pi))) * np.exp(-0.5 * ((x - mu) / sigma) ** 2)

        x_values = np.linspace(-5, 5, 21)  # Use fewer points for bars
        initial_y_values = [normal_pdf(x, mean, std_dev) for x in x_values]

        # Define pastel colors
        pastel_colors = [
            "#AEC6CF", "#FFB347", "#77DD77", "#F49AC2", "#FF6961", "#CB99C9", "#FDFD96", "#CFCFC4", "#B39EB5", "#B0E57C"
        ]

        # Create initial bars
        bars = VGroup()
        colors = [pastel_colors[i % len(pastel_colors)] for i in range(len(x_values))]
        for x, y, color in zip(x_values, initial_y_values, colors):
            bar = Rectangle(
                width=0.4, height=y, fill_color=color, fill_opacity=0.8, color=color
            ).next_to(axes.c2p(x, 0), UP, buff=0)  # Ensure bars start from the x-axis
            bars.add(bar)

        # Display axes and initial bars
        self.play(Create(axes), Write(axes_labels))
        self.play(Create(bars))
        self.wait(1)

        # Animate the shift in distribution over 100 steps with 5-25% perturbations
        for step in range(1, 101):
            mean += np.random.uniform(-0.25, 0.25)  # 5-25% random shift in mean
            std_dev += np.random.uniform(-0.05, 0.05)  # 5-25% random change in std dev

            new_y_values = [normal_pdf(x, mean, std_dev) for x in x_values]
            new_bars = VGroup()
            for x, y, color in zip(x_values, new_y_values, colors):
                bar = Rectangle(
                    width=0.4, height=y, fill_color=color, fill_opacity=0.8, color=color
                ).next_to(axes.c2p(x, 0), UP, buff=0)  # Ensure bars start from the x-axis
                new_bars.add(bar)

            # Replace the bars with updated distribution
            self.play(Transform(bars, new_bars), run_time=0.1)

        self.wait(2)

